2 mm GISMO Observations of the Galactic Center. II. A Nonthermal Filament in the Radio Arc and Compact Sources

We have used the Goddard IRAM 2-Millimeter Observer (GISMO) with the 30 m IRAM telescope to carry out a 2 mm survey of the Galaxy's central molecular zone (CMZ). These observations detect thermal emission from cold ISM dust, thermal free-free emission from ionized gas, and nonthermal synchrotron emission from relatively flat-spectrum sources. Archival data sets spanning $3.6 \mu$m to 90 cm are used to distinguish different emission mechanisms. After the thermal emission of dust is modeled and subtracted, the remaining 2 mm emission is dominated by free-free emission, with the exception of the brightest nonthermal filament (NTF) that runs though the middle of the bundle of filaments known as the Radio Arc. This is the shortest wavelength at which any NTF has been detected. The GISMO observations clearly trace this NTF over a length of ~0.2$^\circ$, with a mean 2 mm spectral index which is steeper than at longer wavelengths. The 2 mm to 6 cm (or 20 cm) spectral index steepens from $\alpha \approx -0.2$ to $-0.7$ as a function distance from the Sickle H II region, suggesting that this region is directly related to the NTF. A number of unresolved (at $21''$) 2 mm sources are found nearby. One appears to be thermal dust emission from a molecular cloud that is associated with an enigmatic radio point source whose connection to the Radio Arc is still debated. The morphology and colors at shorter IR wavelengths indicate other 2 mm unresolved sources are likely to be compact H II regions.

==> anc/DbF_Fig9.txt <==
Title: Compact source flux densities
Authors: Staguhn et al.
Table: DbF for Figure 9
================================================================================
Byte-by-byte Description of file: DbF_Fig9.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1-  7 F7     um      Wavelength  Nominal wavelength
   8- 17 E10.2  Jy      Flux        Flux density
  18- 27 E10.2  Jy    u_Flux        Uncertainty
--------------------------------------------------------------------------------
Note (1):   Results are grouped for Sources A - F respectively.
Note (2):   Second 2mm measurements are after subtraction of the estimated dust 
emission (open circles in the Figure).
--------------------------------------------------------------------------------
    70.  2.46e+01  2.11e+01
   160.  3.88e+01  2.56e+01
   250.  2.11e+01  2.06e+01
   350.  8.04e+00  8.65e+00
   500.  2.78e+00  2.58e+00
   850.  1.10e+00  4.67e-01
  1100.  2.47e-01  9.36e-02
  2000.  1.23e-01  1.17e-02
  2000.  1.37e-01  1.54e-02
 61600.  1.18e-01  1.86e-02
 63600.  1.09e-01  2.44e-02
195000.  9.76e-02  2.55e-02
201000.  1.55e-01  3.41e-02
207000.  1.52e-01  2.47e-02
207000.  1.62e-01  2.56e-02
900000.  4.31e-02  1.28e-02

    70.  1.01e+02  1.31e+01
   160. -8.09e+01  2.07e+01
   250. -4.87e+01  1.69e+01
   350. -1.82e+01  7.45e+00
   500. -5.31e+00  2.36e+00
   850. -7.59e-01  2.66e-01
  1100. -5.73e-02  7.56e-02
  2000.  1.75e-01  1.69e-02
  2000.  2.08e-01  1.80e-02
 61600.  2.91e-01  3.01e-02
 63600.  5.22e-01  5.60e-02
195000.  2.47e-01  3.09e-02
201000.  4.27e-01  4.14e-02
207000.  3.64e-01  3.13e-02
207000.  3.70e-01  3.36e-02
900000. -7.75e-02  1.83e-02

    70.  1.82e+02  1.13e+01
   160.  3.14e+02  2.56e+01
   250.  1.68e+02  1.82e+01
   350.  5.70e+01  7.15e+00
   500.  9.74e+00  1.95e+00
   850.  2.07e+00  3.14e-01
  1100.  5.66e-01  6.64e-02
  2000.  1.55e-01  1.04e-02
  2000.  7.21e-02  6.09e-03
 61600. -1.32e-02  8.58e-03
 63600. -1.54e-02  1.35e-02
195000.  4.53e-02  2.77e-02
201000.  8.01e-02  3.32e-02
207000.  1.23e-03  3.43e-02
207000.  1.40e-03  3.30e-02
900000. -1.17e-02  1.47e-02

    70. -4.36e+01  1.33e+01
   160. -1.16e+02  3.38e+01
   250. -7.61e+01  1.81e+01
   350. -2.84e+01  7.01e+00
   500. -7.50e+00  2.03e+00
   850. -1.21e+00  3.72e-01
  1100. -2.71e-01  7.22e-02
  2000.  9.36e-03  2.95e-03
  2000. -4.17e-02  1.11e-02
 61600.  2.32e-02  5.52e-03
195000.  1.87e-02  3.15e-03
201000.  4.47e-02  7.87e-03
207000.  3.79e-02  7.42e-03
207000.  4.75e-02  7.48e-03
900000.  3.05e-02  6.72e-03

    70.  2.02e+02  8.48e+00
   160.  1.18e+02  3.15e+01
   250. -2.19e+01  2.69e+01
   350. -5.69e+00  1.19e+01
   500. -3.65e+00  3.75e+00
   850. -9.23e-01  6.20e-01
  1100. -8.45e-02  1.33e-01
  2000.  2.75e-02  4.80e-03
  2000. -2.12e-02  2.35e-02
 61600.  3.71e-02  7.96e-03
195000.  1.43e-02  4.89e-03
201000.  1.73e-02  7.87e-03
207000.  1.44e-02  7.86e-03
207000.  9.21e-03  1.01e-02
900000.  3.78e-02  4.83e-03

    70.  3.68e+02  8.84e+00
   160.  3.70e+02  1.20e+01
   250.  1.79e+02  6.05e+00
   350.  5.24e+01  2.39e+00
   500.  1.02e+01  8.30e-01
   850.  2.11e+00  1.22e-01
  1100.  5.88e-01  3.02e-02
  2000.  1.58e-01  5.17e-03
  2000.  8.09e-02  3.96e-03
 61600.  2.21e-02  6.70e-03
195000.  3.38e-02  5.40e-03
201000.  5.18e-02  7.06e-03
207000.  4.20e-02  1.06e-02
207000.  4.99e-02  9.66e-03
900000.  1.48e-02  4.97e-03


